Strong CWoLa: Binary Classification Without Background Simulation

Supervised deep learning methods have been successful in the field of high energy physics, and the trend within the field is to move away from high level reconstructed variables to lower level, higher dimensional features. Supervised methods require labelled data, which is typically provided by a simulator. As the number of features increases, simulation accuracy decreases, leading to greater domain shift between training and testing data when using lower-level features. This work demonstrates that the classification without labels paradigm can be used to remove the need for background simulation when training supervised classifiers. This can result in classifiers with higher performance on real data than those trained on simulated data.

==> figures/copy.sh <==
#!/bin/bash

# # Define the remote server and directories
# REMOTE_SERVER="kleins@login1.baobab.hpc.unige.ch"
# REMOTE_DIR="/srv/beegfs/scratch/groups/rodem/cwolapp/outputs_stephen/plots_radha_data_1/cwolapp/final_plots"
# ADDITIONAL_REMOTE_DIR="/srv/beegfs/scratch/groups/rodem/cwolapp/outputs_stephen/plots_radha_data_1/cwolapp/feature_plots/with_signal"

# # Run rsync to synchronize the main directory
# rsync -avz --progress "${REMOTE_SERVER}:${REMOTE_DIR}" .

# # Define the variables and sub-variables
# VARIABLES=("m" "tau")
# SUB_VARIABLES=("j1" "j2")

# # Run rsync to copy specific files from the additional directory
# for VAR in "${VARIABLES[@]}"; do
#   for SUB_VAR in "${SUB_VARIABLES[@]}"; do
#     rsync -avz --progress "${REMOTE_SERVER}:${ADDITIONAL_REMOTE_DIR}/${VAR}${SUB_VAR}_hist.pdf" .
#   done
# done
# rsync -avz --progress "${REMOTE_SERVER}:${ADDITIONAL_REMOTE_DIR}/mJJ_hist.pdf" .

# New plots
path="/srv/beegfs/scratch/groups/rodem/cwolapp/paper_plots/"

rsync -rvu --exclude='.*' --exclude="*.npz" --exclude='*.json' --delete kleins@login1.baobab.hpc.unige.ch:$path paper_plots

# Performance plots
# path="/srv/beegfs/scratch/groups/rodem/cwolapp/sam_runs/r1/low_level"
path="/srv/beegfs/scratch/groups/rodem/LHCO/strong_cwola/lowstrongcwola_wide_mjj/"
local_path="performance/low"
mkdir -p $local_path
rsync -rvu --include='*.pdf' --exclude='*' --delete kleins@login1.baobab.hpc.unige.ch:$path $local_path

# Performance plots
path="/srv/beegfs/scratch/groups/rodem/cwolapp/sam_runs/r0/high_level"
local_path="performance/high"
mkdir -p $local_path
rsync -rvu --exclude='.*' --exclude="*.npz" --exclude='*.json' --delete kleins@login1.baobab.hpc.unige.ch:$path $local_path

# Print a message indicating the completion of the sync
echo "Synchronization complete."

==> figures/demonstrate.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "def gaussian(x, mean, std):\n",
    "    return np.exp(-0.5 * ((x - mean) ** 2) / (std ** 2)) / (np.sqrt(2 * np.pi) * std)\n",
    "\n",
    "# Define the x values\n",
    "x_vals = np.linspace(-5, 5, 1000)\n",
    "\n",
    "# Generate the distributions using the gaussian function\n",
    "sim_bkg = gaussian(x_vals, mean=1, std=1.5)\n",
    "sim_signal = gaussian(x_vals, mean=-1, std=1)\n",
    "data = gaussian(x_vals, mean=0, std=1.7)\n",
    "# Create the main plot\n",
    "fig, (ax1, ax2) = plt.subplots(2, 1, sharex=True, gridspec_kw={'height_ratios': [3, 1]})\n",
    "\n",
    "# Plot densities in the main plot\n",
    "ax1.plot(x_vals, sim_bkg, label='Sim Bkg', color='blue')\n",
    "ax1.plot(x_vals, sim_signal, label='Sim Signal', color='red')\n",
    "ax1.plot(x_vals, data, label='Data', color='blue', linestyle='--')\n",
    "ax1.set_ylabel('Density')\n",
    "ax1.legend(frameon=False)\n",
    "\n",
    "# Calculate and plot the ratios in the ratio plot\n",
    "ratio1 = sim_signal/ sim_bkg\n",
    "ratio2 = sim_signal / data\n",
    "\n",
    "ax2.plot(x_vals, ratio1 / ratio1.max(), label='Standard', color='blue')\n",
    "ax2.plot(x_vals, ratio2 / ratio2.max(), label='S-CWoLa', color='red')\n",
    "ax2.set_ylabel('Classifier\\nScore')\n",
    "ax2.set_xlabel('x')\n",
    "ax2.legend(frameon=False)\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.savefig('ratio_plot.png', bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "pai",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "undefined.undefined.undefined"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> utils/convert-onefile-flatdir.sh <==
#!/bin/bash
# Utility to prepare for submission to journals requiring a single tex file and flat directory structure
# Johnny Raine 2023/08/21

## Make one file
latexpand main.tex > main_onedoc.tex

## Make copies of main.bib(like) files to main_onedoc
for ext in bib bbl
    do cp main.${ext} main_onedoc.${ext}
done

## Find and replace all include graphics for top level only structure
sed -i -E '/includegraphics/ s|/|_|g ' main_onedoc.tex

# ## make copies of files to top directory
for f in `find figures/ images/ -type f`; do cp $f ${f//\//_}; done

# ## tar up the bundle of joy
tar -zcvf submission.tar.gz main_onedoc.{tex,bib,bbl} `for f in figures_* images_*; do if grep -q $f main_onedoc.tex; then echo $f; fi; done`

rm figures_* images_*


==> utils/update_bibfile.py <==
import requests
import re
import argparse


def _get_args():
    parser = argparse.ArgumentParser(formatter_class=argparse.RawDescriptionHelpFormatter, description=__doc__)
    parser.add_argument("inputfile", type=str, help="input .bib file to process")
    parser.add_argument("outputfile", type=str, help="output .bib file")

    args = parser.parse_args()
    if args.inputfile == args.outputfile:
        print("Cannot overwrite input file")
        exit(10)
    return args


class bibEntry(object):
    def __init__(self,name,type=None,keys=None):
        self.name = name
        self.data = {}
        self.type = 'article' if type is None else type
        if keys is not None:
            self._from_dict(keys)
    
    def _from_dict(self,keys):
        for k,v in keys.items():
            self.data[k] = v

    def update_from_inspire(self):
        assert self.data['eprint'] is not None, "Cannot update if no eprint info"
        
        key = str(self.data['eprint']).strip('{}"')
        url = 'https://labs.inspirehep.net/api/arxiv/' + key
        r = requests.get(url).json()
        if 'metadata' not in r:
            print(f"No metadata for {self.name}; eprint {self.data['eprint']}")
            return None
        data = r['metadata']
        self.data.update({'title':data['titles'][0]['title']})
        if 'collaborations' in data:
            self.data.update({'author': f"{{{data['collaborations'][0]['value']} Collaboration}}"})
        else:
            self.data.update({'author':' and '.join([a['full_name'] for a in data['authors']])})

        self.data.update({'arxiv_eprint': data['arxiv_eprints'][0]['value']})
        self.data.update({'url': 'https://arxiv.org/abs/'+data['arxiv_eprints'][0]['value']})

        if 'publication_info' in data:
            if 'journal_title' in data['publication_info'][0]:
                self.data.update({'journal':data['publication_info'][0]['journal_title']})
            if 'journal_volume' in data['publication_info'][0]:
                self.data.update({'volume':data['publication_info'][0]['journal_volume']})
            if 'page_start' in data['publication_info'][0]:
                self.data.update({'pages':data['publication_info'][0]['page_start']})
            if 'journal_year' in data['publication_info'][0]:
                self.data.update({'year':data['publication_info'][0]['year']})

        if 'dois' in data:
            self.data.update({'doi': data['dois'][0]['value']})

        self.type = data['document_type'][0].replace(' ','_')

    def get_bib(self):
        
        string = f'@{self.type}{{{self.name},\n'
        if 'author' in self.data:
            string += f'\tauthor = "{self.data["author"]}",\n'
        else:
            print(f"Warning, no author for {self.name}")
        if 'title' in self.data:
            string += f'\ttitle  = "{{{self.data["title"]}}}",\n'
        for item in ["eprint","archivePrefix","primaryClass","doi","journal","volume","number","pages","year","url","note"]:
            if item in self.data:
                string += f'\t{item} = "{self.data[item]}",\n'
        string += '}'

        string = string.replace(r'{{',r'{').replace(r'}}',r'}').replace('""','"')

        return string


def read_and_write_bibfile(filename, outfilename):

    myfile_bib = open(filename, encoding="utf8")
    entries = []
    entry = {}
    type = ''
    name = ''
    entry = False
    with open(outfilename,'w',encoding="utf8") as outfile:
        for line in myfile_bib:
            if line.find('%') != -1:
                nline = line[:line.find('%')]
            # else:
            nline = line.rstrip()
            if '@' in line:
                entry = True
                m = re.search('@(\w+){([^,]+),',nline)
                type = m.group(1)
                name = m.group(2)
                entry = {}
            elif ''.join(nline.split()) not in ['}','']:
                try:
                    nline = nline[:-1] if nline[-1] == ',' else nline
                    m = re.search('(\w+)\s*=\s*([^\n]+)$', nline)
                    entry[m.group(1)] = m.group(2)
                except:
                    print(f"Problematic line: {nline}")
                    print(f"Length = {len(nline)}")
                    break
            elif ''.join(nline.split()) == '}':
                bentry = bibEntry(name,type,entry)
                if 'eprint' in entry:
                    bentry.update_from_inspire()
                entries.append(bentry)
                outfile.write(bentry.get_bib())
                outfile.write('\n')
                entry = False
                continue
            
            if entry is False:
                outfile.write(line)
                continue

def main():
    args = _get_args()
    read_and_write_bibfile(args.inputfile, args.outputfile)


if __name__ == '__main__':
    main()

